N$^3$LO gravitational spin-orbit coupling at order $G^4$

In this paper we derive for the first time the N$^3$LO gravitational spin-orbit coupling at order $G^4$ in the post-Newtonian (PN) approximation within the effective field theory (EFT) of gravitating spinning objects. This represents the first computation in a spinning sector involving three-loop integration. We provide a comprehensive account of the topologies in the worldline picture for the computation at order $G^4$. Our computation makes use of the publicly-available \texttt{EFTofPNG} code, which is extended using loop-integration techniques from particle amplitudes. We provide the results for each of the Feynman diagrams in this sector. The three-loop graphs in the worldline picture give rise to new features in the spinning sector, including divergent terms and logarithms from dimensional regularization, as well as transcendental numbers, all of which survive in the final result of the topologies at this order. This result enters at the 4.5PN order for maximally-rotating compact objects, and together with previous work in this line, paves the way for the completion of this PN accuracy.

==> G4SpinOrbitGraphs.m <==
(****************************************************************************)
(*                                                                          *)
(* Ancillary file to "N^3LO gravitational spin-orbit coupling at G^4",      *)
(*  arXiv:2003.XXXXX                                                        *)
(*                                                                          *)
(* This file contains expressions for each diagram presented in the paper   *)
(* in machine-readable form.                                                *)
(*                                                                          *)
(* We use the following notation:                                           *)
(*  Sdotvcrossn[a,b] == \vec{S}_a \cdot \vec{v}_b \times \vec{n}            *)
(*  logr == \ln(r/R_0)                                                      *)
(*  eps == \epsilon                                                         *)
(*                                                                          *)
(* Results are labeled by the corresponding diagram in Figures 5-11, with   *)
(* e.g. a[1][1] == a1.1. We present graphs with spin vertex on              *)
(* worldline "1", the other graphs can be found by exchanging               *)
(* worldline labels.                                                        *)
(*                                                                          *)
(****************************************************************************)

{{a[1][1], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {a[1][2], (8*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {a[1][3], (8*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {a[1][4], (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {a[1][5], (-2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {a[2][1], (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {a[2][2], (16*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {a[2][3], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {a[2][4], (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {a[2][5], (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {a[2][6], (G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {a[2][7], (-2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {a[2][8], -((G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5)}, 
 {a[3][1], (G^4*m1^3*m2*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {a[3][2], (64*G^4*m2^4*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {a[3][3], -(G^4*m1^3*m2*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {b[1][1], (-32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[1][2], (-32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[1][3], (-2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {b[1][4], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {b[1][5], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {b[1][6], (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {b[1][7], (2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {b[1][8], (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[1][9], -(G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {b[1][10], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, {b[1][11], 0}, 
 {b[1][12], (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[1][13], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {b[1][14], (G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {b[2][1], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {b[2][2], (-8*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[2][3], (8*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {b[2][4], -(G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {b[2][5], (-8*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, {b[2][6], 0}, 
 {b[2][7], (G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(2*r^5)}, 
 {b[2][8], (2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {b[3][1], (-32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[3][2], (-2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {b[3][3], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {b[3][4], (G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {b[3][5], (G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[3][6], -(G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {b[3][7], (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[3][8], (G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {b[4][1], (-8*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[4][2], (-8*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[4][3], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {b[4][4], (-2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {b[4][5], (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {b[4][6], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {b[4][7], -((G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5)}, 
 {b[4][8], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, {b[4][9], 0}, 
 {b[4][10], -(G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {b[4][11], (G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[4][12], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {b[4][13], (G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {b[5][1], (-64*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {b[5][2], -((G^4*m1^3*m2*Sdotvcrossn[1, 2])/r^5)}, 
 {b[5][3], (G^4*m1^3*m2*Sdotvcrossn[1, 1])/r^5}, 
 {b[5][4], (4*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {b[5][5], -(G^4*m1^3*m2*Sdotvcrossn[1, 1])/(4*r^5)}, 
 {b[5][6], (4*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {b[5][7], (G^4*m1^3*m2*Sdotvcrossn[1, 1])/(4*r^5)}, 
 {b[6][1], (-4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {b[6][2], (-4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {b[6][3], -((G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5)}, 
 {b[6][4], (-16*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {b[6][5], (G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {b[6][6], (16*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {b[6][7], -(G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {b[6][8], -(G^4*m1*m2^3*Sdotvcrossn[1, 1])/(4*r^5)}, {b[6][9], 0}, 
 {b[6][10], (G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(2*r^5)}, 
 {b[6][11], (4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {b[6][12], (G^4*m1*m2^3*Sdotvcrossn[1, 1])/(4*r^5)}, {c[1][1], 0}, 
 {c[1][2], 0}, {c[1][3], 0}, {c[1][4], 0}, {c[1][5], 0}, {c[1][6], 0}, 
 {c[1][7], 0}, {c[2][1], (-64*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {c[2][2], (-16*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {c[2][3], (16*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {c[3][1], (-16*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {c[3][2], (-32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {c[3][3], (-64*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {c[3][4], (-32*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {c[3][5], (64*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {c[3][6], (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {c[3][7], (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {d[1][1], (112*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) + 
   (32*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) - 
   (128*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {d[1][2], (-112*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (128*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {d[1][3], (2176*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) + 
   (128*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (512*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {d[1][4], (-2176*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(75*r^5) - 
   (128*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) + 
   (512*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {d[2][1], (-64*G^4*m2^4*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {d[2][2], (32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {d[2][3], (-32*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(9*r^5)}, {e[1][1], 0}, 
 {e[1][2], 0}, {e[1][3], -((G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5)}, 
 {e[1][4], (G^4*m1*m2^3*Sdotvcrossn[1, 1])/(4*r^5)}, 
 {e[1][5], (7*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(4*r^5) - 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[1][6], (G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {e[2][1], (-4*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {e[2][2], (G^4*m2^4*Sdotvcrossn[1, 2])/(4*r^5)}, 
 {e[2][3], (-3*G^4*m2^4*Sdotvcrossn[1, 1])/(8*r^5) + 
   (G^4*m2^4*Sdotvcrossn[1, 2])/(8*r^5)}, {e[3][1], 0}, {e[3][2], 0}, 
 {e[3][3], 0}, {e[3][4], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 + 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, {e[4][1], 0}, {e[4][2], 0}, 
 {e[4][3], 0}, {e[4][4], 0}, {e[4][5], 0}, {e[4][6], 0}, {e[4][7], 0}, 
 {e[4][8], 0}, {e[4][9], 0}, {e[4][10], 0}, {e[4][11], 0}, {e[4][12], 0}, 
 {e[4][13], 0}, {e[4][14], 0}, {e[4][15], 0}, {e[4][16], 0}, {e[4][17], 0}, 
 {e[4][18], 0}, {e[5][1], (128*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {e[5][2], (24*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[5][3], (-16*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[5][4], (-8*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[5][5], (-2*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {e[5][6], (8*G^4*m2^4*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {e[5][7], (2*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {e[5][8], (-6*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[5][9], (-4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[5][10], (8*G^4*m2^4*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[5][11], (2*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[5][12], (2*G^4*m1^3*m2*Sdotvcrossn[1, 1])/r^5}, 
 {e[5][13], (-8*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {e[5][14], (G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[5][15], -(G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[5][16], (-8*G^4*m2^4*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[5][17], (3*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[5][18], -((G^4*m1^3*m2*Sdotvcrossn[1, 1])/r^5)}, 
 {e[6][1], (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[6][2], (24*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[6][3], (-64*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[6][4], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[6][5], (-2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {e[6][6], (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {e[6][7], (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {e[6][8], (-2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {e[6][9], (-4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[6][10], (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[6][11], (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[6][12], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[6][13], (-2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[6][14], (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[6][15], -(G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[6][16], (-2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[6][17], (12*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[6][18], -((G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5)}, 
 {e[7][1], (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[7][2], (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[7][3], (96*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[7][4], (24*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[7][5], (-16*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][6], (-16*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][7], (-32*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][8], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][9], (-4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {e[7][10], (-12*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][11], (-4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][12], (-4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {e[7][13], (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {e[7][14], (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {e[7][15], (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[7][16], (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[7][17], (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[7][18], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[7][19], (-4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[7][20], (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][21], (-4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][22], -(G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][23], (-4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {e[7][24], (6*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {e[7][25], (-4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[7][26], -((G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5)}, 
 {e[8][1], (16*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][2], (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][3], (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][4], (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][5], (-16*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {e[8][6], (-4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {e[8][7], (-4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[8][8], (-4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[8][9], (-8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[8][10], (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][11], (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][12], (-12*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {e[8][13], (-12*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[8][14], (-12*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5}, 
 {e[8][15], (64*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][16], (16*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][17], (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][18], (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][19], (-8*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 + 
   (8*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][20], (-2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 + 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][21], (-2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 + 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][22], (-2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 + 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][23], (48*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 - 
   (40*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][24], (12*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 - 
   (10*G^4*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][25], (12*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 - 
   (10*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {e[8][26], (12*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 - 
   (10*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5}, 
 {f[1][1], (224*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (64*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (256*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {f[1][2], (-14*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {f[1][3], (-2176*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (128*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (512*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {f[1][4], (136*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) + 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (32*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {f[1][5], (-416*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(25*r^5) - 
   (64*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (256*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {f[1][6], (3424*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(75*r^5) + 
   (64*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*eps*r^5) - 
   (256*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {f[1][7], (184*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(25*r^5) + 
   (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (64*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {f[1][8], (16*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) + 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) - 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {f[1][9], (464*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(75*r^5) + 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(5*eps*r^5) - 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {f[1][10], (-57*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(50*r^5) - 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {f[1][11], (187*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(50*r^5) + 
   (3*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(5*eps*r^5) - 
   (12*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {f[1][12], (G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(6*r^5)}, 
 {f[1][13], (-11*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(6*r^5) - 
   (G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (4*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) + 
   (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(75*r^5) + 
   (G^4*m1*m2^3*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (4*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {f[2][1], (112*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (128*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {f[2][2], (2176*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(75*r^5) + 
   (128*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (512*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {f[2][3], (-136*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(75*r^5) - 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) + 
   (32*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {f[2][4], (272*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) + 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*eps*r^5) - 
   (32*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {f[2][5], (19*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(98*r^5) + 
   (G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(21*eps*r^5) - 
   (4*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(21*r^5)}, 
 {f[2][6], (-313*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) - 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (8*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {f[3][1], (64*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {f[3][2], (-4*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {f[3][3], (-64*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {f[3][4], (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {f[3][5], (-32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {f[3][6], (64*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(9*r^5)}, 
 {f[3][7], (8*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(9*r^5)}, 
 {f[3][8], (4*G^4*m2^4*Sdotvcrossn[1, 2])/(3*r^5)}, {f[3][9], 0}, 
 {f[3][10], (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {f[3][11], (-5*G^4*m2^4*Sdotvcrossn[1, 1])/(18*r^5)}, {f[3][12], 0}, 
 {f[3][13], -(G^4*m2^4*Sdotvcrossn[1, 2])/(9*r^5)}, 
 {f[4][1], (64*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {f[4][2], (-32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {f[4][3], (-32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {f[4][4], (416*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(45*r^5)}, 
 {f[4][5], (-8*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(45*r^5)}, 
 {f[4][6], (-14552*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(11025*r^5) - 
   (32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(35*eps*r^5) + 
   (128*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(35*r^5)}, 
 {f[4][7], (-2753*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(11025*r^5) - 
   (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (16*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {f[4][8], (-478*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(11025*r^5) - 
   (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (16*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {f[5][1], (-224*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) - 
   (64*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (256*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, {f[5][2], 0}, 
 {f[5][3], (-64*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 - 
   (64*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (256*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {f[5][4], (256*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(25*r^5) + 
   (64*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (256*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {f[5][5], (-4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 - 
   (20*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (8*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (32*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {f[5][6], (-2392*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (176*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (704*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {f[5][7], (-2944*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (64*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*eps*r^5) + 
   (256*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {f[5][8], (2392*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(75*r^5) + 
   (176*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (704*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {f[5][9], (80*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (128*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {f[5][10], (88*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) - 
   (20*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) - 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (32*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {f[5][11], (-160*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) - 
   (52*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (208*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (6*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/r^5}, 
 {f[5][12], (-220*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (40*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (160*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (12*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 2])/r^5}, 
 {f[5][13], (624*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(25*r^5) + 
   (116*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (464*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {f[5][14], (-11*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(6*r^5) - 
   (G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (4*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5) + 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {f[5][15], (262*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(75*r^5) + 
   (11*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (44*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(15*r^5) - 
   (G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 1])/(4*r^5)}, 
 {f[5][16], (25*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(6*r^5) + 
   (G^4*m1*m2^3*Sdotvcrossn[1, 2])/(eps*r^5) - 
   (4*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/r^5 - 
   (G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 2])/(4*r^5)}, 
 {f[5][17], (-13*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(2*r^5) - 
   (5*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (20*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5) + 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(4*r^5) - 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5 - 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (8*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/(4*r^5)}, 
 {g[1][1], (-11*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(6*r^5) - 
   (G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (4*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[1][2], (556*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*eps*r^5) - 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[1][3], (-2504*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) - 
   (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (64*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[1][4], (-556*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) - 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[1][5], (-272*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) - 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (32*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[1][6], (-1318*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) - 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(35*eps*r^5) + 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(35*r^5)}, {g[1][7], 0}, 
 {g[1][8], (-209*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) - 
   (G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (4*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[1][9], (8*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 + 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) - 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[1][10], (118*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(75*r^5) + 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[1][11], (-184*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(25*r^5) - 
   (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) + 
   (64*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[1][12], (-268*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(75*r^5) - 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(15*eps*r^5) + 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[1][13], (-224*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (64*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (256*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[1][14], (-3424*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(75*r^5) - 
   (64*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*eps*r^5) + 
   (256*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {g[1][15], (14*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[1][16], (11*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(6*r^5) + 
   (G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) - 
   (4*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[1][17], (23*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(50*r^5) + 
   (G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (4*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[1][18], (214*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(75*r^5) + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*eps*r^5) - 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {g[1][19], (-149*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3675*r^5) + 
   (3*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(35*eps*r^5) - 
   (12*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(35*r^5)}, 
 {g[1][20], (123*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(245*r^5) + 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(21*eps*r^5) - 
   (8*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(21*r^5)}, 
 {g[2][1], (-4*G^4*m2^4*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[2][2], (G^4*m2^4*Sdotvcrossn[1, 2])/(6*r^5)}, 
 {g[2][3], (-2*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(9*r^5)}, 
 {g[2][4], (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[2][5], (G^4*m1^3*m2*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[2][6], -(G^4*m1^3*m2*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[2][7], (32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {g[2][8], (-2*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {g[2][9], (-4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {g[2][10], (G^4*m2^4*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {g[2][11], (-5*G^4*m2^4*Sdotvcrossn[1, 2])/(18*r^5)}, 
 {g[3][1], (-8*G^4*m2^4*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[3][2], (-4*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(9*r^5)}, 
 {g[3][3], (-8*G^4*m2^4*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {g[3][4], (-52*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(45*r^5)}, 
 {g[3][5], (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(45*r^5)}, 
 {g[3][6], (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {g[3][7], (8*G^4*m2^4*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {g[3][8], (-4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(45*r^5)}, 
 {g[3][9], (-128*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {g[3][10], (-208*G^4*m1^3*m2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[3][11], (64*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {g[3][12], (16*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {g[3][13], (8*G^4*m2^4*Sdotvcrossn[1, 2])/r^5}, 
 {g[3][14], (-4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {g[3][15], (-2*G^4*m2^4*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {g[3][16], -(G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {g[3][17], (2741*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(11025*r^5) + 
   (8*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(105*eps*r^5) - 
   (32*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[3][18], (-12644*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(11025*r^5) - 
   (32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (128*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[3][19], (-2741*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(11025*r^5) - 
   (8*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(105*eps*r^5) + 
   (32*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[3][20], (14552*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(11025*r^5) + 
   (32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(35*eps*r^5) - 
   (128*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(35*r^5)}, 
 {g[3][21], (2908*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(3675*r^5) + 
   (32*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(105*eps*r^5) - 
   (128*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(105*r^5)}, 
 {g[3][22], (-2431*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(22050*r^5) - 
   (3*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(35*eps*r^5) + 
   (12*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(35*r^5)}, 
 {g[3][23], (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {g[3][24], (G^4*m1^3*m2*Sdotvcrossn[1, 1])/(45*r^5)}, 
 {g[3][25], (4*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {g[3][26], (2*G^4*m2^4*Sdotvcrossn[1, 2])/(9*r^5)}, 
 {g[3][27], (G^4*m1^3*m2*Sdotvcrossn[1, 1])/(9*r^5)}, 
 {g[3][28], (-284*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(245*r^5) - 
   (2*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(21*eps*r^5) + 
   (8*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(21*r^5)}, 
 {g[3][29], (24163*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(22050*r^5) + 
   (9*G^4*m1^3*m2*Sdotvcrossn[1, 1])/(35*eps*r^5) - 
   (36*G^4*logr*m1^3*m2*Sdotvcrossn[1, 1])/(35*r^5)}, {g[4][1], 0}, 
 {g[4][2], (-34*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(25*r^5) + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[4][3], (-7*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (8*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[4][4], (-12*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {g[4][5], (-16*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) - 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[4][6], (-6*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 - 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[4][7], (-46*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[4][8], (-138*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(25*r^5) - 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(5*eps*r^5) + 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(5*r^5)}, 
 {g[4][9], (5*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (8*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[4][10], (-184*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*eps*r^5) + 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {g[4][11], (-80*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (32*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (128*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[4][12], (2944*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) + 
   (64*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*eps*r^5) - 
   (256*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5)}, 
 {g[4][13], (-672*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(25*r^5) - 
   (128*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) + 
   (512*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[4][14], (1088*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) + 
   (64*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (256*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {g[4][15], (44*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5) + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(eps*r^5) - 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 - 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/r^5 - 
   (20*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) - 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (32*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/r^5}, 
 {g[4][16], (-22*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (9*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 2])/(8*r^5)}, 
 {g[4][17], (220*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (40*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (160*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (12*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 2])/r^5}, 
 {g[4][18], (56*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (64*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) - 
   (2*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/r^5}, 
 {g[4][19], (5*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*eps*r^5) - 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5) - 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {g[4][20], (-68*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5) - 
   (16*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (64*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5) + 
   (2*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/r^5}, 
 {g[4][21], (-5*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 - 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5) + 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {g[4][22], (-44*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(75*r^5) - 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(15*eps*r^5) + 
   (8*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[4][23], (-22*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (4*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {g[4][24], (G^4*m1*m2^3*Sdotvcrossn[1, 1])/(6*r^5) - 
   (19*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(150*r^5) - 
   (G^4*m1*m2^3*Sdotvcrossn[1, 2])/(15*eps*r^5) + 
   (4*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(15*r^5)}, 
 {g[4][25], (-88*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5 + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[4][26], (22*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) + 
   (G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (4*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {g[4][27], (44*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(75*r^5) + 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (8*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(15*r^5)}, 
 {g[4][28], (-364*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(75*r^5) - 
   (7*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (28*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(15*r^5) - 
   (7*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 1])/(16*r^5)}, 
 {g[4][29], (-5*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(2*r^5) - 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (8*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) + 
   (7*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 1])/(16*r^5) + 
   (349*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(75*r^5) + 
   (7*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(15*eps*r^5) - 
   (28*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(15*r^5) - 
   (5*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 2])/(8*r^5)}, 
 {g[5][1], (-68*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5) + 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/(2*r^5)}, 
 {g[5][2], (-164*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (8*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (32*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (5*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 2])/(2*r^5)}, 
 {g[5][3], (-526*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (6*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*eps*r^5) + 
   (24*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5) + 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/r^5 + 
   (52*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (32*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) - 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/r^5}, 
 {g[5][4], (-48*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 + 
   (58*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(eps*r^5) + 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {g[5][5], (-72*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(5*r^5) - 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(eps*r^5) + 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/r^5 - 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {g[5][6], (-92*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (56*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (224*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) - 
   (3*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(2*r^5)}, 
 {g[5][7], (-80*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (16*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (64*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) - 
   (5*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 2])/(2*r^5)}, 
 {g[5][8], (148*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(5*r^5) + 
   (40*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (160*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) - 
   (9*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/(2*r^5)}, 
 {g[5][9], (86*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) - 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) + 
   (8*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) + 
   (20*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (8*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (32*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5)}, 
 {g[5][10], (8*G^4*m1*m2^3*Sdotvcrossn[1, 1])/r^5 + 
   (14*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(3*r^5) + 
   (4*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(eps*r^5) - 
   (16*G^4*logr*m1*m2^3*Sdotvcrossn[1, 2])/r^5}, 
 {g[5][11], (604*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) + 
   (40*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*eps*r^5) - 
   (160*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5)}, 
 {g[5][12], (-1612*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(75*r^5) - 
   (136*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*eps*r^5) + 
   (544*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(15*r^5)}, {g[5][13], 0}, 
 {g[5][14], (304*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) + 
   (32*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(eps*r^5) - 
   (128*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/r^5}, 
 {g[5][15], (123*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(25*r^5) + 
   (22*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (88*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) - 
   (7*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/r^5 - 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) + 
   (8*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (3*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/(8*r^5)}, 
 {g[5][16], (-191*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) - 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(3*r^5) + 
   (11*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(8*r^5)}, 
 {g[5][17], (-142*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(15*r^5) - 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) + 
   (8*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) + 
   (7*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 1])/(8*r^5)}, 
 {g[5][18], (31*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) - 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(8*r^5) + 
   (32*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (4*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*eps*r^5) - 
   (16*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) - 
   (5*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/(4*r^5)}, 
 {g[5][19], (16*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) + 
   (2*G^4*m1*m2^3*Sdotvcrossn[1, 1])/(3*eps*r^5) - 
   (8*G^4*logr*m1*m2^3*Sdotvcrossn[1, 1])/(3*r^5) - 
   (5*G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 1])/(8*r^5) + 
   (62*G^4*m1*m2^3*Sdotvcrossn[1, 2])/(15*r^5) - 
   (G^4*m1*m2^3*Pi^2*Sdotvcrossn[1, 2])/(4*r^5)}, 
 {g[5][20], (-146*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) + 
   (2*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (8*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) - 
   (G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/r^5}, 
 {g[5][21], (3952*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(75*r^5) + 
   (26*G^4*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*eps*r^5) - 
   (104*G^4*logr*m1^2*m2^2*Sdotvcrossn[1, 1])/(15*r^5) - 
   (19*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 1])/(6*r^5) - 
   (115*G^4*m1^2*m2^2*Sdotvcrossn[1, 2])/(3*r^5) + 
   (67*G^4*m1^2*m2^2*Pi^2*Sdotvcrossn[1, 2])/(24*r^5)}}

